HEJ 2.2: W boson pairs and Higgs boson plus jet production at high energies

We present version 2.2 of the High Energy Jets (HEJ) Monte Carlo event generator for hadronic scattering processes at high energies. The new version adds support for two further processes of central phenomenological interest, namely the production of a W boson pair with equal charge together with two or more jets and the production of a Higgs boson with at least one jet. Furthermore, a new prediction for charged lepton pair production with high jet multiplicities is provided in the high-energy limit. The accuracy of HEJ 2.2 can be increased further through an enhanced interface to standard predictions based on conventional perturbation theory. We describe all improvements and provide extensive usage examples. HEJ 2.2 can be obtained from https://hej.hepforge.org.

==> examples/H/run_example.sh <==
#!/bin/bash
# simple script to go through the example in sec:example_H

set -eux

if [ -n "$(git status --untracked-files=no --porcelain)" ]
then
    printf "Dirty working directory, refusing to run\n"
    exit 1
fi

for JETS in {1..3}
do
    # update jet multiplicities in Sherpa runcard
    # we keep the names of the intermediate files,
    # only the final .yoda is named to match the jet multiplicity
    sed -i -E "s/(FastjetFinder +antikt +)[0-9]+/\1$JETS/" Run.dat

    Sherpa

    cp config_Hjets.yml config_H${JETS}j.yml
    sed -i -E "s/(output: +H)[0-9]+j/\1${JETS}j/" config_H${JETS}j.yml

    HEJ config_H${JETS}j.yml events_H1j.lhe

    sed -i -E 's/(Process.*)/\1 93/' Run.dat
done
git checkout Run.dat

yodastack -o Hjets.yoda H*j.yoda

rivet-mkhtml Hjets.yoda


==> examples/H/run_example_NLO.sh <==
#!/bin/bash
# script to go through the example for NLO reweighting, in sec:match_NLO
#
# run `run_example.sh` or `run_example_mtmb.sh` before this script to
# generate the necessary input

set -eux

if [ -n "$(git status --untracked-files=no --porcelain)" ]
then
    printf "Dirty working directory, refusing to run\n"
    exit 1
fi

# HEJ truncated to NLO
Sherpa
sed -i -E "s/(output: +H)[0-9]+j/\1j_HEJ_NLO_1j/" config_Hjets.yml
printf "NLO truncation:\n  enabled: true\n  nlo order: 1\n" >> config_Hjets.yml
HEJ config_Hjets.yml events_H1j.lhe
git checkout config_Hjets.yml

# Sherpa NLO prediction
Sherpa -f Run_NLO.dat
[ -f Hj_NLO.yoda.gz ] && gunzip Hj_NLO.yoda.gz

# The missing LO piece
sed -E "s/(NLO_QCD|Integration_Error|Loop_Generator|OpenLoops).*//" Run_NLO.dat > Run_LO.dat
sed -i -E "s/ANALYSIS_OUTPUT Hj_NLO/ANALYSIS_OUTPUT Hjj_LO/" Run_LO.dat
sed -i -E "s/Process 93 93 -> 25 93/Process 93 93 -> 25 93 93/" Run_LO.dat
sed -i -E "s/FastjetFinder antikt 1/FastjetFinder antikt 2/" Run_LO.dat
Sherpa -f Run_LO.dat
[ -f Hjj_LO.yoda.gz ] && gunzip Hjj_LO.yoda.gz
rm -f Run_LO.dat

yodastack -o Hj_HEJ_NLO.yoda Hj_HEJ_NLO_1j.yoda Hjj_LO.yoda

# Rescale previously obtained results
./reweight_NLO.py

rivet-mkhtml Hjets_rescaled.yoda


==> examples/H/run_example_mtmb.sh <==
#!/bin/bash
# simple script to go through the example in sec:H_mt

set -eux

if [ -n "$(git status --untracked-files=no --porcelain)" ]
then
    printf "Dirty working directory, refusing to run\n"
    exit 1
fi

g++ -Wall -Wextra $(HEJ-config --cxxflags) -fPIC -shared -O2 \
    -fvisibility=hidden \
    -Wl,-soname,libhiggs_matching_analysis.so \
    -o libhiggs_matching_analysis.so higgs_matching_analysis.cc

# H + 1j with exact top mass dependence
if ! Sherpa -f Run_mt.dat
then
    ./makelibs
    Sherpa -f Run_mt.dat
fi

cp config_Hjets_mbmt.yml config_H1j.yml
sed -i -E "s/use impact factors: true/use impact factors: false\n      mt: 174/" config_H1j.yml
HEJ config_H1j.yml events_H1j.lhe

# H + 2j and H + 3j with quark mass dependence in resummation
for JETS in {2..3}
do
    # update jet multiplicities in Sherpa runcard
    # we keep the names of the intermediate files,
    # only the final .yoda is named to match the jet multiplicity
    sed -i -E 's/(Process.*)/\1 93/' Run.dat
    sed -i -E "s/(FastjetFinder +antikt +)[0-9]+/\1$JETS/" Run.dat

    Sherpa

    cp config_Hjets_mbmt.yml config_H${JETS}j.yml
    sed -i -E "s/(output: +H)[0-9]+j/\1${JETS}j/" config_H${JETS}j.yml

    HEJ config_H${JETS}j.yml events_H1j.lhe
done
git checkout Run.dat

yodastack -o Hjets.yoda H*j.yoda

rivet-mkhtml Hjets.yoda


==> examples/WW/run_example.sh <==
#!/bin/bash
# simple script to go through the example in sec:example_WW

set -eux

if [ -n "$(git status --untracked-files=no --porcelain)" ]
then
    printf "Dirty working directory, refusing to run\n"
    exit 1
fi

for JETS in {2..3}
do
    # update jet multiplicities in Sherpa runcard
    # we keep the names of the intermediate files,
    # only the final .yoda is named to match the jet multiplicity
    sed -i -E "s/(FastjetFinder +antikt) +[0-9]+/\1 $JETS/" Run.dat

    Sherpa

    cp config_WWjets.yml config_WW${JETS}j.yml
    sed -i -E "s/(output: +WW)[0-9]+j/\1${JETS}j/" config_WW${JETS}j.yml

    HEJ config_WW${JETS}j.yml events_WW2j.lhe

    sed -i -E 's/(Process.*)/\1 93/' Run.dat
done
git checkout Run.dat

yodastack -o WWjets.yoda WW*j.yoda

rivet-mkhtml -c CUSTOM_WW.plot WWjets.yoda


==> examples/WW/run_example_lowpt.sh <==
#!/bin/bash
# simple script to go through the example in sec:low_pt

set -eux

run () {
    JETS=$1

    # update jet multiplicities in Sherpa runcard
    # we keep the names of the intermediate files,
    # only the final .yoda is named to match the jet multiplicity
    sed -i -E "s/(FastjetFinder +antikt) +[0-9]+/\1 $JETS/" Run.dat

    Sherpa

    cp config_WWjets.yml config_WW${JETS}j.yml
    sed -i -E "s/(output: +WW)[0-9]+j/\1${JETS}j/" config_WW${JETS}j.yml

    HEJ config_WW${JETS}j.yml events_WW2j.lhe

    sed -i -E 's/(Process.*)/\1 93/' Run.dat
}

if [ -n "$(git status --untracked-files=no --porcelain)" ]
then
    printf "Dirty working directory, refusing to run\n"
    exit 1
fi

# high pt runs
sed -i -E "s/(FastjetFinder +antikt +[0-9]+) +15\./\1 20./" Run.dat
sed -i -E "s/(min pt:) +15/\1 20/" config_WWjets.yml
for JETS in {2..3}
do
    run $JETS
done
git checkout Run.dat
git checkout config_WWjets.yml

# remove high pt integration grids
rm -f Results.db*

# low pt runs
sed -i -E "s/EVENTS +10000/EVENTS 1000/" Run.dat
sed -i -E "s/: +keep/: discard/" config_WWjets.yml
sed -i -E "s/WW2j/WW2j_lowpt/" config_WWjets.yml
echo "require low pt jet: true" >> config_WWjets.yml
for JETS in {2..3}
do
    run $JETS
done
git checkout Run.dat
git checkout config_WWjets.yml

yodastack -o WWjets.yoda WW*j.yoda WW*j_lowpt.yoda

rivet-mkhtml -c CUSTOM_WW.plot WWjets.yoda

